Matching measure, Benjamini-Schramm convergence and the monomer-dimer free energy

We define the matching measure of a lattice L as the spectral measure of the tree of self-avoiding walks in L. We connect this invariant to the monomer-dimer partition function of a sequence of finite graphs converging to L. This allows us to express the monomer-dimer free energy of L in terms of the measure. Exploiting an analytic advantage of the matching measure over the Mayer series then leads to new, rigorous bounds on the monomer-dimer free energies of various Euclidean lattices. While our estimates use only the computational data given in previous papers, they improve the known bounds significantly.

==> sawtree.py <==
#!/usr/bin/env python3

# pyramid, edges are listed in clockwise order
neighbors = {
    1: (2, 3, 4, 5),
    2: (3, 1, 5),
    3: (2, 4, 1),
    4: (1, 3, 5),
    5: (2, 1, 4),
}

def subtree(nodecmd, walk):
    name = ''.join(str(i) for i in walk)
    label = str(walk[-1])
    nei = neighbors[walk[-1]]
    if len(walk) > 1:
        idx = nei.index(walk[-2])
        nei = nei[idx+1:] + nei[:idx]
    res = [nodecmd + ' (' + name + ') {' + label + '}']
    for i in nei:
        if i not in walk:
            res += ['child {']
            res += ['    ' + s for s in subtree('node', walk + [i])]
            res += ['}']
        else:
            res += ['child[missing]']
    return res

f = open('sawtree.tex', 'w')
f.write(r'''\documentclass{article}

\usepackage[margin=3cm]{geometry}
\usepackage{tikz}
\usetikzlibrary{trees}
\begin{document}
\pagestyle{empty}

\begin{figure}
\centering
\begin{tikzpicture}
\begin{scope}[every node/.style={circle, draw, scale=.75, inner sep=.25mm}, xshift=-3.7cm]
\node (1) at (0, 0) {1}; \node (2) at (0, .5) {2}; \node (3) at (.5, 0) {3};
\node (4) at (0, -.5) {4}; \node (5) at (-.5, 0) {5};
\draw (1) -- (2) (1) -- (3) (1) -- (4) (1) -- (5) (2) -- (3) (2) -- (5)
      (3) -- (4) (4) -- (5);
\end{scope}
\begin{scope}[grow cyclic, rotate=-45, level distance=5mm, inner sep=.25mm,
level 1/.style={sibling angle=-90}, level 2/.style={sibling angle=-75}, level 3/.style={sibling angle=-35},
level 4/.style={sibling angle=-20}, level 5/.style={sibling angle=-3}, level 6/.style={sibling angle=0},
every node/.style={circle, draw, thin, scale=.75}]
''' + '\n'.join(subtree(r'\node', [1])) + r''';
\end{scope}
\begin{scope}[grow cyclic, level distance=5mm, inner sep=.25mm, xshift=5cm,
level 1/.style={sibling angle=-120}, level 2/.style={sibling angle=-75}, level 3/.style={sibling angle=-55},
level 4/.style={sibling angle=-30}, level 5/.style={sibling angle=-15}, level 6/.style={sibling angle=0},
every node/.style={circle, draw, thin, scale=.75}]
''' + '\n'.join(subtree(r'\node', [2])) + r''';
\end{scope}
\end{tikzpicture}
\caption{The pyramid graph and its trees of self-avoiding walks starting from
\protect\raisebox{-1.5pt}{\protect\tikz\protect\node[circle, draw, scale=.75, inner sep=.25mm] {1};} and 
\protect\raisebox{-1.5pt}{\protect\tikz\protect\node[circle, draw, scale=.75, inner sep=.25mm] {2};} respectively.}
\label{fig:pyramid}
\end{figure}

~

\end{document}
''')
f.close()


